A note about solvable and non-solvable finite groups of the same order type

Two finite groups are said to have the same order type if for each positive integer $n$ both groups have the same number of elements of order $n$. In 1987 John G. Thompson asked if in this case the solvability of one group implies the solvability of the other group. In 2024 Pawel Piwek gave a negative example. He constructed two groups of order $2^{365}\cdot3^{105}\cdot7^{104}\approx7.3\cdot10^{247}$ of the same order type, where only one is solvable. In this note we produce a much smaller example of order $2^{13}\cdot3^4\cdot7^3=227598336$.

==> anc/verification.gap <==
e := function(X, n)
    local count, x;
    count := 0;
    for x in X do
        if x^n = 1 then
            count := count + 1;
        fi;
    od;
    return count;
end;

ids := [ [168, 43], [1008, 289], [1344, 6967], [21, 1], [96, 166], [336, 136], [336, 208] ];

l := List(ids, x -> SmallGroup(x[1], x[2]));

lg := l{[1..3]}; # The factors of G
lh := l{[4..Length(l)]}; # The factors of H

Print(168 = Lcm(List(lg, x -> Exponent(x))), "\n");
Print(168 = Lcm(List(lh, x -> Exponent(x))), "\n");

for d in DivisorsInt(168) do
    Print(Product(List(lg, s -> e(Elements(s), d))) = Product(List(lh, s -> e(Elements(s), d))), "\n");
od;

==> anc/verification.mag <==
function e(X, n)
    count := 0;
    for x in X do
        if x^n eq Identity(X) then
            count +:= 1;
        end if;
    end for;
    return count;
end function;

ids := [ <168, 43>, <1008, 289>, <1344, 6967>, <21, 1>, <96, 166>, <336, 136>, <336, 208> ];

l := [* SmallGroup(id[1], id[2]) : id in ids *];

lg := [*l[i] : i in [1..3]*];
lh := [*l[i] : i in [4..#l]*];

print LCM([Exponent(x) : x in lg]) eq 168;
print LCM([Exponent(x) : x in lh]) eq 168;

for d in Divisors(168) do
    print &*([e(s, d) : s in lg]) eq &*([e(s, d) : s in lh]);
end for;


==> anc/verification.sage <==
def e(X, n):
    return [x^n == 1 for x in X.List()].count(True)

ids = [(168, 43), (1008, 289), (1344, 6967), (21, 1), (96, 166),
       (336, 136), (336, 208)]
    
l = [libgap.SmallGroup(n, i) for n, i in ids]
lg = l[:3] # The factors of G
lh = l[3:] # The factors of H

print(168 == lcm(int(x.Exponent()) for x in lg))
print(168 == lcm(int(x.Exponent()) for x in lh))

for d in divisors(168):
    print(prod(e(s, d) for s in lg) == prod(e(s, d) for s in lh))

